An anomalous higher-order topological insulator

Topological multipole insulators are a class of higher order topological insulators (HOTI) in which robust fractional corner charges appear due to a quantized electric multipole moment of the bulk. This bulk-corner correspondence has been expressed in terms of a topological invariant computed using the eigenstates of the Wilson loop operator, a so called "nested Wilson loop" procedure. We show that, similar to the unitary Floquet operator describing periodically driven systems, the unitary Wilson loop operator can realize "anomalous" phases, that are topologically non-trivial despite having a trivial topological invariant. We introduce a concrete example of an anomalous HOTI, which has a quantized bulk quadrupole moment and fractional corner charges, but a vanishing nested Wilson loop index. A new invariant able to capture the topology of this phase is then constructed. Our work shows that anomalous topological phases, previously thought to be unique to periodically driven systems, can occur and be used to understand purely time-independent HOTIs.

==> anc/ahoti.py <==
# Copyright (c) 2017-2018, Ion Cosma Fulga. All rights reserved.
#
# Redistribution and use in source and binary forms, with or without
# modification, are permitted provided that the following conditions are
# met:
#
#     1) Redistributions of source code must retain the above copyright
#     notice, this list of conditions and the following disclaimer.
#
#     2) Redistributions in binary form must reproduce the above
#     copyright notice, this list of conditions and the following
#     disclaimer in the documentation and/or other materials provided
#     with the distribution.
#
# THIS SOFTWARE IS PROVIDED BY THE COPYRIGHT HOLDERS AND CONTRIBUTORS
# "AS IS" AND ANY EXPRESS OR IMPLIED WARRANTIES, INCLUDING, BUT NOT
# LIMITED TO, THE IMPLIED WARRANTIES OF MERCHANTABILITY AND FITNESS FOR
# A PARTICULAR PURPOSE ARE DISCLAIMED. IN NO EVENT SHALL THE COPYRIGHT
# HOLDER OR CONTRIBUTORS BE LIABLE FOR ANY DIRECT, INDIRECT, INCIDENTAL,
# SPECIAL, EXEMPLARY, OR CONSEQUENTIAL DAMAGES (INCLUDING, BUT NOT
# LIMITED TO, PROCUREMENT OF SUBSTITUTE GOODS OR SERVICES; LOSS OF USE,
# DATA, OR PROFITS; OR BUSINESS INTERRUPTION) HOWEVER CAUSED AND ON ANY
# THEORY OF LIABILITY, WHETHER IN CONTRACT, STRICT LIABILITY, OR TORT
# (INCLUDING NEGLIGENCE OR OTHERWISE) ARISING IN ANY WAY OUT OF THE USE
# OF THIS SOFTWARE, EVEN IF ADVISED OF THE POSSIBILITY OF SUCH DAMAGE.

"""
---------------------------------------------
Anomalous higher-order topological insulators
---------------------------------------------

In this module we reproduce some of the results presented in the paper:

S. Franca, J. v. d. Brink and I. C. Fulga
"Anomalous higher-order topological insulators"
arXiv:XXXX.XXXXX.

For more information on Kwant:

http://kwant-project.org/

C.W. Groth, M. Wimmer, A.R. Akhmerov and X. Waintal
"Kwant: a software package for quantum transport"
arXiv:1309.2916.

For examples of usage, see the main() function, which reproduces
some of our numerical results. This script can be imported in a
python interface or simply run as:

python3 ahoti.py

"""

from models import *
from utility import *

def main_SSH():
    """ This function computes the same results as the main() function, but
    for the 2D SSH model.
    """
    p.delta = 1e-3
    print('Calculating the eigenvector grid')
    vgrid = evec_grid(p, model=Hk_SSH)

    # plot Wannier bands
    print('Plotting Wannier bands along ky')
    plot_wannier_bands(vgrid, coord=0, unit=True)
    py.ylabel(r'$2\pi\nu_x$', fontsize=20)
    py.xlabel(r'$k_y$', fontsize=20)
    print('Plotting Wannier bands along kx')
    plot_wannier_bands(vgrid, coord=1, unit=True)
    py.ylabel(r'$2\pi\nu_y$', fontsize=20)
    py.xlabel(r'$k_x$', fontsize=20)

    waiting = input('Press Enter to continue...')

    print('Starting to compute Wannier sector polarizations. This may take a' +
            ' while...')
    # calculate polarization of a Wannier sector in ky-dir
    wgrid = wannier_state_grid(vgrid, coord=0)
    print('\n')
    wannier_sector_polarization(wgrid, coord=0)

    # calculate polarization of a Wannier sector in kx-dir
    print('\n')
    wgrid = wannier_state_grid(vgrid, coord=1)
    print('\n')
    wannier_sector_polarization(wgrid, coord=1)


    # plot Wannier spectra, hybrid Wannier states and tangential polarization
    print('\n')
    print('Starting to compute Wannier states in a ribbon geometry. This ' +
        ' may take a while...')

    # make a sparse momentum grid for determining tangential polarizations
    fewmom = np.linspace(-np.pi, np.pi, 11)
    print('Calculations for the strip with PB in y-dir')
    wannier_real_space(build_SSH_strip_y, mom=fewmom, plot_h_states=True)
    print('\n')
    print('Calculations for the strip with PB in x-dir')
    wannier_real_space(build_SSH_strip_x, mom=fewmom, plot_h_states=True)
    print('\n')
    choice = input('WARNING: computing the charge distribution can take up\n' +
                   ' to several minutes for the default system sizes we use.\n'
                    + ' Press "y" followed by Enter if you want to compute '
                    + 'the\n corner charge. Press any other key to exit. \n' +
                    ' Choice: ')

    if choice is 'y':
        sys = build_SSH_system()
        plot_charge_density(sys)
        print('\n')
        waiting = input('Press Enter to exit...')

def main():
    """ This function reproduces some of our numerical results. """
    p.delta = 0.01
    print('Calculating the eigenvector grid')
    vgrid = evec_grid(p, model=Hk_Majorana_corners)

    # plot Wannier bands
    print('Plotting Wannier bands along ky')
    plot_wannier_bands(vgrid, coord=0, unit=True)
    py.ylabel(r'$2\pi\nu_x$', fontsize=20)
    py.xlabel(r'$k_y$', fontsize=20)
    print('Plotting Wannier bands along kx')
    plot_wannier_bands(vgrid, coord=1, unit=True)
    py.ylabel(r'$2\pi\nu_y$', fontsize=20)
    py.xlabel(r'$k_x$', fontsize=20)

    waiting = input('Press Enter to continue...')

    print('Starting to compute Wannier sector polarizations. This may take a' +
            ' while...')
    # calculate polarization of a Wannier sector in ky-dir
    wgrid = wannier_state_grid(vgrid, coord=0)
    print('\n')
    wannier_sector_polarization(wgrid, coord=0)

    # calculate polarization of a Wannier sector in kx-dir
    print('\n')
    wgrid = wannier_state_grid(vgrid, coord=1)
    print('\n')
    wannier_sector_polarization(wgrid, coord=1)


    # plot Wannier spectra, hybrid Wannier states and tangential polarization
    print('\n')
    print('Starting to compute Wannier states in a ribbon geometry. This ' +
        ' may take a while...')

    # make a sparse momentum grid for determining tangential polarizations
    fewmom = np.linspace(-np.pi, np.pi, 11)
    print('Calculations for the strip with PB in y-dir')
    wannier_real_space(build_manywires_strip_y, mom=fewmom, plot_h_states=True)
    print('\n')
    print('Calculations for the strip with PB in x-dir')
    wannier_real_space(build_manywires_strip_x, mom=fewmom,
                                        plot_l_states=True, plot_h_states=True)
    print('\n')
    choice = input('WARNING: computing the charge distribution can take up\n' +
                   ' to several minutes for the default system sizes we use.\n'
                    + ' Press "y" followed by Enter if you want to compute '
                    + 'the\n corner charge. Press any other key to exit. \n' +
                    ' Choice: ')

    if choice is 'y':
        sys = build_manywire_system()
        plot_charge_density(sys)
        print('\n')
        waiting = input('Press Enter to exit...')

if __name__ == '__main__':
    main()


==> anc/models.py <==
# Copyright (c) 2017-2018, Ion Cosma Fulga. All rights reserved.
#
# Redistribution and use in source and binary forms, with or without
# modification, are permitted provided that the following conditions are
# met:
#
#     1) Redistributions of source code must retain the above copyright
#     notice, this list of conditions and the following disclaimer.
#
#     2) Redistributions in binary form must reproduce the above
#     copyright notice, this list of conditions and the following
#     disclaimer in the documentation and/or other materials provided
#     with the distribution.
#
# THIS SOFTWARE IS PROVIDED BY THE COPYRIGHT HOLDERS AND CONTRIBUTORS
# "AS IS" AND ANY EXPRESS OR IMPLIED WARRANTIES, INCLUDING, BUT NOT
# LIMITED TO, THE IMPLIED WARRANTIES OF MERCHANTABILITY AND FITNESS FOR
# A PARTICULAR PURPOSE ARE DISCLAIMED. IN NO EVENT SHALL THE COPYRIGHT
# HOLDER OR CONTRIBUTORS BE LIABLE FOR ANY DIRECT, INDIRECT, INCIDENTAL,
# SPECIAL, EXEMPLARY, OR CONSEQUENTIAL DAMAGES (INCLUDING, BUT NOT
# LIMITED TO, PROCUREMENT OF SUBSTITUTE GOODS OR SERVICES; LOSS OF USE,
# DATA, OR PROFITS; OR BUSINESS INTERRUPTION) HOWEVER CAUSED AND ON ANY
# THEORY OF LIABILITY, WHETHER IN CONTRACT, STRICT LIABILITY, OR TORT
# (INCLUDING NEGLIGENCE OR OTHERWISE) ARISING IN ANY WAY OUT OF THE USE
# OF THIS SOFTWARE, EVEN IF ADVISED OF THE POSSIBILITY OF SUCH DAMAGE.

"""
---------------------------------------------
Anomalous higher-order topological insulators
---------------------------------------------

S. Franca, J. v. d. Brink and I. C. Fulga
"Anomalous higher-order topological insulators"
arXiv:XXXX.XXXXX.

This module contains two models introduced in the paper. You may add extra
models for HOTIs here.

For examples of usage, see the ahoti module, which reproduces
some of our numerical results.

"""

import numpy as np
import kwant

sx = np.array([[0, 1], [1, 0]], complex)
sy = np.array([[0 , -1j], [1j, 0]])
sz = np.array([[1, 0], [0, -1]], complex)
s0 = np.array([[1, 0], [0, 1]], complex)

# Our convention is kr(spin, Nambu)
kr = np.kron
lat = kwant.lattice.square()

# specifing the parameter space
class SimpleNamespace(object):
    """A simple container for parameters."""
    def __init__(self, **kwargs):
        self.__dict__.update(kwargs)
        
mom = np.linspace(-np.pi, np.pi, 101)

p = SimpleNamespace(gx=0.5, gy=0.5, lx=1, ly=1, tx=1.7, l=3.7, mu=-0.9, d1=1.6, 
                    vz=2.7, ty=0, bavg=3.5, bdim=-2.7, kx=0, ky=0, L=24, W=24, 
                    delta= 0.01)

'''
p contains the parameters of the models presented in the paper.

For a 2D SSH model:

	gx and gy : floats
        Intracell hoppings in the x and y directions, respectively.
	lx and ly : floats
        Intercell hoppings.
	delta : floats
        The perturbation that breaks the degeneracy of the four corner modes.

For a model of coupled Majorana nanowires:

	tx : float
        The hopping strength in the x-direction.
	l : float
        The SOC in the x-direction (corresponds to alpha in the Hamiltonian).
	mu : float
        The chemical potential.
	d1 : float
        The superconducting pairing strength.
	vz : float
        The Zeeman energy.
	ty : float
        Hopping strength in the y direction. In the model, it is set to zero.
	bavg and bdim : floats
        beta1 = bavg + bdim, beta2 = bavg - bdim. bdim < 0 corresponds to a 
        HOTP.
	kx and ky : floats
        Momenta in the two directions.
	L and W : integers
        The number of unit cells in the x and y directions.

Notes:

    In the strip geometry, L is used to define the number of unit cells in
    the direction with open boundaries. For a system that is finite in both 
    directions, L and W define its dimensions.
'''

# functions defining and building the system of coupled Majorana wires

def onsite_manywires(site, p):
    """ On-site term of the model of coupled Majorana nanowires. """
    H0 = (2 * p.tx - p.mu) * kr(s0, sz) + p.vz * kr(sz, s0) + p.d1 * kr(s0, sx)
    Tyb1 = - 1j * (p.bavg + p.bdim) * kr(sx, sz)
    myH = np.bmat([[ H0 + p.delta * kr(sy, sy), Tyb1],
                   [ Tyb1.T.conj(), H0 - p.delta * kr(sy, sy)]])
    return np.array(myH)

def hop_x_manywires(site0, site1, p):
    """ Hopping term in the x direction for coupled Majorana nanowires. """
    Tx = -p.tx * kr(s0, sz) - p.l * 0.5j * kr(sy, sz)
    myH = np.bmat([[           Tx,  0*kr(s0, s0) ],
                   [ 0*kr(s0, s0),            Tx ]])
    return np.array(myH)

def hop_y_manywires(site0, site1, p):
    """ Hopping term in the y direction for coupled Majorana nanowires. """
    Tyb2 = - 1j * (p.bavg - p.bdim) * kr(sx, sz)
    Hoffdiag = Tyb2
    myH = np.bmat([[ 0*kr(s0, s0),      0*kr(s0, s0)],
                   [ Hoffdiag.T.conj(), 0*kr(s0, s0)]])
    return np.array(myH)

def build_manywire_system(p=p):
    """ Build a model of coupled Majorana nanowires with open boundaries in
    both directions.
    """
    sys = kwant.Builder()
    for x in range(p.L):
        for y in range(p.W):
            sys[lat(x, y)] = onsite_manywires

    sys[kwant.builder.HoppingKind((1, 0), lat, lat)] = hop_x_manywires
    sys[kwant.builder.HoppingKind((0, 1), lat, lat)] = hop_y_manywires
    return sys.finalized()

def Hk_Majorana_corners(p=p):
    """ Return the momentum space Hamiltonian of coupled Majorana nanowires."""
    def ons(site, p):
        return onsite_manywires(site, p) + \
                hop_x_manywires(site, site, p) * np.exp(1j * p.kx) + \
                hop_x_manywires(site, site, p).conj().T * np.exp(-1j * p.kx) + \
                hop_y_manywires(site, site, p) * np.exp(1j * p.ky) + \
                hop_y_manywires(site, site, p).conj().T * np.exp(-1j * p.ky)

    sys = kwant.Builder()
    sys[lat(0, 0)] = ons
    return sys.finalized()

def build_manywires_strip_x(p=p):
    """ Build a model of coupled topological nanowires in a ribbon geometry, 
    with hard-wall boundaries at y=0 and y=L-1.
    """
    def ons(site, p):
        return onsite_manywires(site, p) \
            + hop_x_manywires(site, site, p) * np.exp(1j * p.kx) \
            + hop_x_manywires(site, site, p).conj().T * np.exp(-1j * p.kx)

    sys = kwant.Builder()
    for y in range(p.L):
        sys[lat(0, y)] = ons

    sys[kwant.builder.HoppingKind((0, 1), lat, lat)] = hop_y_manywires
    return sys.finalized()

def build_manywires_strip_y(p=p):
    """ Build a model of coupled topological nanowires in a ribbon geometry, 
    with hard-wall boundaries at x=0 and x=L-1.
    """
    def ons(site, p):
        return onsite_manywires(site, p) \
            + hop_y_manywires(site, site, p) * np.exp(1j * p.ky) \
            + hop_y_manywires(site, site, p).conj().T * np.exp(-1j * p.ky)

    sys = kwant.Builder()
    for x in range(p.L):
        sys[lat(x, 0)] = ons

    sys[kwant.builder.HoppingKind((1, 0), lat, lat)] = hop_x_manywires
    return sys.finalized()

# functions defining and building the 2D SSH system

def onsite_SSH(site, p):
    """ On-site term of the 2D SSH model. """
    return np.array([[ p.delta,       0,     p.gx,     p.gy],
                     [       0, p.delta,    -p.gy,     p.gx],
                     [    p.gx,   -p.gy, -p.delta,        0],
                     [    p.gy,    p.gx,        0, -p.delta]])

def hop_x_SSH(site0, site1, p):
    """ Hopping term in the x-direction for the 2D SSH model. """
    return np.array([[    0,    0,    0,    0],
                     [    0,    0,    0, p.lx],
                     [ p.lx,    0,    0,    0],
                     [    0,    0,    0,    0]])

def hop_y_SSH(site0, site1, p):
    """ Hopping term in the y-direction for the 2D SSH model. """
    return np.array([[    0,        0,     0,     0],
                     [    0,        0, -p.ly,     0],
                     [    0,        0,     0,     0],
                     [ p.ly,        0,     0,     0]])

def build_SSH_system(p=p):
    """ Build a 2D SSH model with open boundaries in both directions. """
    sys = kwant.Builder()
    for x in range(p.L):
        for y in range(p.W):
            sys[lat(x, y)] = onsite_SSH

    sys[kwant.builder.HoppingKind((1, 0), lat, lat)] = hop_x_SSH
    sys[kwant.builder.HoppingKind((0, 1), lat, lat)] = hop_y_SSH
    return sys.finalized()

def Hk_SSH(p=p):
    """ Momentum space Hamiltonian of a 2D SSH model. """
    def ons(site, p):
        return onsite_SSH(site, p) \
            + hop_x_SSH(site, site, p) * np.exp(1j * p.kx) \
            + hop_x_SSH(site, site, p).conj().T * np.exp(-1j * p.kx) \
            + hop_y_SSH(site, site, p) * np.exp(1j * p.ky) \
            + hop_y_SSH(site, site, p).conj().T * np.exp(-1j * p.ky)

    sys = kwant.Builder()
    sys[lat(0, 0)] = ons
    return sys.finalized()

def build_SSH_strip_x(p=p):
    """ Build an 2D SSH model in a ribbon geometry, with hard-wall boundaries 
    at y=0 and y=L-1.
    """
    def ons(site, p):
        return onsite_SSH(site, p) \
            + hop_x_SSH(site, site, p) * np.exp(1j * p.kx) \
            + hop_x_SSH(site, site, p).conj().T * np.exp(-1j * p.kx)

    sys = kwant.Builder()
    for y in range(p.L):
        sys[lat(0, y)] = ons

    sys[kwant.builder.HoppingKind((0, 1), lat, lat)] = hop_y_SSH
    return sys.finalized()

def build_SSH_strip_y(p=p):
    """ Build an 2D SSH model in a ribbon geometry, with hard-wall boundaries 
    at x=0 and x=L-1.
    """
    def ons(site, p):
        return onsite_SSH(site, p) \
            + hop_y_SSH(site, site, p) * np.exp(1j * p.ky) \
            + hop_y_SSH(site, site, p).conj().T * np.exp(-1j * p.ky)

    sys = kwant.Builder()
    for x in range(p.L):
        sys[lat(x, 0)] = ons

    sys[kwant.builder.HoppingKind((1, 0), lat, lat)] = hop_x_SSH
    return sys.finalized()



==> anc/utility.py <==
# Copyright (c) 2017-2018, Ion Cosma Fulga. All rights reserved.
#
# Redistribution and use in source and binary forms, with or without
# modification, are permitted provided that the following conditions are
# met:
#
#     1) Redistributions of source code must retain the above copyright
#     notice, this list of conditions and the following disclaimer.
#
#     2) Redistributions in binary form must reproduce the above
#     copyright notice, this list of conditions and the following
#     disclaimer in the documentation and/or other materials provided
#     with the distribution.
#
# THIS SOFTWARE IS PROVIDED BY THE COPYRIGHT HOLDERS AND CONTRIBUTORS
# "AS IS" AND ANY EXPRESS OR IMPLIED WARRANTIES, INCLUDING, BUT NOT
# LIMITED TO, THE IMPLIED WARRANTIES OF MERCHANTABILITY AND FITNESS FOR
# A PARTICULAR PURPOSE ARE DISCLAIMED. IN NO EVENT SHALL THE COPYRIGHT
# HOLDER OR CONTRIBUTORS BE LIABLE FOR ANY DIRECT, INDIRECT, INCIDENTAL,
# SPECIAL, EXEMPLARY, OR CONSEQUENTIAL DAMAGES (INCLUDING, BUT NOT
# LIMITED TO, PROCUREMENT OF SUBSTITUTE GOODS OR SERVICES; LOSS OF USE,
# DATA, OR PROFITS; OR BUSINESS INTERRUPTION) HOWEVER CAUSED AND ON ANY
# THEORY OF LIABILITY, WHETHER IN CONTRACT, STRICT LIABILITY, OR TORT
# (INCLUDING NEGLIGENCE OR OTHERWISE) ARISING IN ANY WAY OUT OF THE USE
# OF THIS SOFTWARE, EVEN IF ADVISED OF THE POSSIBILITY OF SUCH DAMAGE.

"""
---------------------------------------------
Anomalous higher-order topological insulators
---------------------------------------------

S. Franca, J. v. d. Brink and I. C. Fulga
"Anomalous higher-order topological insulators"
arXiv:XXXX.XXXXX.

This module contains useful functions used thoughout the code. These functions 
are general and can be used for a variety of models.

For examples of usage, see the ahoti module, which reproduces
some of our numerical results. 

"""

from models import *
import time, sys
from scipy.integrate import simps
from mpl_toolkits.mplot3d import Axes3D
import pylab as py
py.ion()

def update_progress(progress, decimalpoints=0):
    """ Make an interactive progress bar as described on:
    https://stackoverflow.com/questions/3160699/python-progress-bar
    """
    barLength = 20 # Modify this to change the length of the progress bar
    status = ""
    if isinstance(progress, int):
        progress = float(progress)
    if not isinstance(progress, float):
        progress = 0
        status = "error: progress var must be float\r\n"
    if progress < 0:
        progress = 0
        status = "Halt...\r\n"
    if progress >= 1:
        progress = 1
        status = "Done...\r\n"
    block = int(round(barLength*progress))
    text = "\rPercent: [{0}] {1}% {2}".format( "#"*block + 
            "-"*(barLength-block), round(progress*100, decimalpoints), status)
    sys.stdout.write(text)
    sys.stdout.flush()
    
def pos_H(fsys, params, coord):
    """ Calculate the position operator in the 'coord' direction of the
    Hamiltonian of fsys.

    Parameters
    ----------
    fsys : kwant.builder.FiniteSystem
        System as returned by the builder functions in models.py.
    params : SimpleNamespace class
        Parameter space.
    coord : integer
        Specify in which direction to compute the position operator: 0 for x,
        1 for y, etc.

    Returns
    -------
    x : 2d array-like
       Matrix representation of the position operator.

    """
    H, ton, fon = fsys.hamiltonian_submatrix(return_norb=True,
                                             args=[params])
    x = np.zeros(H.shape)
    ind = 0
    for i in range(len(fsys.sites)):
        for j in range(ind, ind + ton[i]):
            x[j, j] = fsys.sites[i].pos[coord]

        ind += ton[i]

    return x

def fix_basis(vgrid1, vgrid2):
    """ Fix the basis of the two degenerate eigenvectors (vgrid1, vgrid2).

    Parameters
    ----------
    vgrid1 and vgrid2 : 3d array-like
        Two k-space grids of eigenvectors that correspond to the same energy.

    Returns
    -------
    newv1 and newv2 : 3d array-like
        The new eigenvectors with a continuous basis throughout the Brillouin
        zone.

    """

    # Set the phase to 0 for each eigenvector component < 1e-14 to avoid
    # numerical instabilities in the np.angle function.
    vgrid1[np.where(np.abs(vgrid1) < 1e-14)] = \
        np.abs(vgrid1[np.where(np.abs(vgrid1) < 1e-14)])
    vgrid2[np.where(np.abs(vgrid2) < 1e-14)] = \
        np.abs(vgrid2[np.where(np.abs(vgrid2) < 1e-14)])

    # Make the element with the largest overall magnitude in the BZ real
    # for both eigenvectors.
    min_abs = np.min(np.minimum(np.abs(vgrid1), np.abs(vgrid2)), axis=(1,2))
    indM = np.where(min_abs==np.max(min_abs))[0][0]
    vgrid1 = vgrid1 * np.exp(-1j * np.angle(vgrid1[indM, :, :]))
    vgrid2 = vgrid2 * np.exp(-1j * np.angle(vgrid2[indM, :, :]))

    # Rotate the two eigenvectors to make this element vanish.
    ang = np.arctan(- vgrid1[indM, :, :] / vgrid2[indM, :, :])
    newv1 = vgrid1 * np.cos(ang) + vgrid2 * np.sin(ang)
    newv2 = -vgrid1 * np.sin(ang) + vgrid2 * np.cos(ang)
    
    # Now the amplitudes are continious throughout the Brillouin zone.

    # Take each evec separately and make the element with the largest
    # overall magnitude real. With this, we have fixed the phases of all 
    # other components.
    min_abs = np.min(np.abs(newv1), axis=(1,2))
    indM = np.where(min_abs==np.max(min_abs))[0][0]
    newv1 = newv1 * np.exp(-1j * np.angle(newv1[indM, :, :]))
    min_abs = np.min(np.abs(newv2), axis=(1,2))
    indM = np.where(min_abs==np.max(min_abs))[0][0]
    newv2 = newv2 * np.exp(-1j * np.angle(newv2[indM, :, :]))

    # Set the phase to 0 for each eigenvector component < 1e-14 to avoid
    # numerical instabilities in the np.angle function. 
    newv1[np.where(np.abs(newv1) < 1e-14)] = \
        np.abs(newv1[np.where(np.abs(newv1) < 1e-14)])
    newv2[np.where(np.abs(newv2) < 1e-14)] = \
        np.abs(newv2[np.where(np.abs(newv2) < 1e-14)])

    return newv1, newv2

def fix_phase(vec1):
    """ Fix the phase of a vector vec1 across the Brillouin zone.

    Parameters
    ----------
    vec1 : 3d array-like
        The k-space grid of an eigenvector corresponding to a non-degenerate 
        state.

    Returns
    -------
    vec1 : 3d array-like
        The k-space grit with a continuous phase throughout the Brillouin zone.

    """
    vec1[np.where(np.abs(vec1) < 1e-14)] = \
        np.abs(vec1[np.where(np.abs(vec1) < 1e-14)])
    min_abs = np.min(np.abs(vec1), axis=(1,2))
    indM = np.where(min_abs==np.max(min_abs))[0][0]
    vec1 = vec1 * np.exp(-1j * np.angle(vec1[indM, :, :]))
    
    return vec1

def evec_grid(p, momx=mom, momy=mom, model=Hk_SSH, sanity=False,
                get_pos_op=False):
    """ Compute the eigenvectors of the occupied bands of H on a momentum
    grid. 

    Parameters
    ----------
    p : SimpleNamespace class, 
        A parameter space.
    momx and momy : 1d array-like
        Momentum arrays along two directions, used to construct the grid.
    model : function
        Specify which model to use, as defined in models.py.
    sanity : bool, optional
        If sanity is True, check whether the following conditions are satisfied: 
        H |Psi_i> = E |Psi_i>
        <Psi_i | Psi_i> = 1
        <Psi_i | Psi_j> = 0
        where |Psi_i> (i=1,...,Nocc) are the eigenvectors of the Hamiltonian.
    get_pos_op : bool, optional
        Determines whether to return the position in real space, in the case of 
        a strip geometry.

    Returns
    -------
    veclist : list of 3d arrays
        A list containing k-space grids of eigenvectors with a fixed basis.
    pos_op : 1d array-like, optional
        List of integers indexing the real space positions of the unit cells.

    """
    pos_op = None
    def Ham(sys, p):
        return sys.hamiltonian_submatrix(args=[p])

    sys = model(p)

    if model.__name__ in ['build_SSH_strip_x', 'build_manywires_strip_x']:
        pos_op = np.diag(pos_H(sys, p, 1))

    if model.__name__ in ['build_SSH_strip_y', 'build_manywires_strip_y']:
        pos_op = np.diag(pos_H(sys, p, 0))

    # Determines the number of occupied bands at half filling.
    testHam = Ham(sys, p)
    nrvecs = testHam.shape[0] // 2

    veclist = [np.zeros((2 * nrvecs, len(momx), len(momy)), dtype=complex) 
                    for _ in range(nrvecs)]
    Elist = [np.zeros((len(momx), len(momy)), dtype=float) 
                    for _ in range(nrvecs)]

    lx = len(momx)
    ly = len(momy)

    # build initial eigenvector grids and store their energies
    for indx, kx in enumerate(momx):
        if lx >= ly:
            update_progress((indx+1)/lx)

        for indy, ky in enumerate(momy):
            if ly > lx:
                update_progress((indy+1)/ly)

            p.kx = kx
            p.ky = ky
            evals, evecs = np.linalg.eigh(Ham(sys, p))
            for indv in range(nrvecs):
                veclist[indv][:, indx, indy] = evecs[:, indv]
                Elist[indv][indx, indy] = evals[indv]

    # check for degenerate eigenvectors and fix their bases if necessary
    for indv in range(0, len(Elist) - 1, 2):
        maxE = np.max(np.abs(Elist[indv] - Elist[indv + 1]))
        if maxE < 1e-13:
            veclist[indv], veclist[indv + 1] = \
                fix_basis(veclist[indv], veclist[indv + 1])
        else:
            veclist[indv] = fix_phase(veclist[indv])
            veclist[indv+1] = fix_phase(veclist[indv+1])

    # sanity check
    if sanity is True:
        for indx, kx in enumerate(momx):
            for indy, ky in enumerate(momy):
                for indv1 in range(nrvecs):
                    for indv2 in range(nrvecs):
                        p.kx = kx
                        p.ky = ky
                        myH = Ham(sys, p)
                        evals = np.array(np.linalg.eigvalsh(myH))
                        myv1 = np.asmatrix(veclist[indv1][:, indx, indy]).T
                        myv2 = np.asmatrix(veclist[indv2][:, indx, indy]).T
                        tot = np.linalg.norm(myH * myv1 - 
                                                evals[indv1] * myv1) + \
                            np.linalg.norm(myH * myv2 - evals[indv2] * myv2) + \
                            np.linalg.norm(myv1.H * myv1) - 1 + \
                            np.linalg.norm(myv2.H * myv2) - 1

                        if indv1 != indv2:
                            tot += np.linalg.norm(myv1.H * myv2)

                        if tot > 1e-13:
                            print(kx, ky, tot)

    if get_pos_op is True:
        return veclist, pos_op

    return veclist
    
def proj_pos(vgrid, coord=0, bx=0, by=0):
    """ Return a projected position operator starting from an eigenstate grid.

    Parameters
    ----------
    vgrid : list of 3d arrays
        Grids of eigenvectors as returned by evec_grid().
    coord : integer
        Direction in which this operator is calculated (0 for x, 1 for y, etc.).
    bx and by : integers
        Indices of the base point, (kx, ky), such that the eigenstates of H at 
        the base point are vgrid[j][:, bx, by]. Note that the indices 
        (bx,by)=(0,0) correspond to the base point (pi,pi) in our convention.

    Returns
    -------
    W : 2d array-like
        A matrix corresponding to a projected position operator. 

    """

    lmaxx = vgrid[0].shape[1]
    lmaxy = vgrid[0].shape[2]
    matsize = vgrid[0].shape[0]
    W = np.identity(matsize, dtype=complex)
    for n in range(lmaxx * (1 - coord) + lmaxy * coord):
        temp = 0j * np.identity(matsize, dtype=complex)
        for indv in range(len(vgrid)):
            myv1 = vgrid[indv][:, (bx + n * (1 - coord)) % lmaxx, 
                                                (by + n * coord) % lmaxy]

            temp += np.outer(myv1, myv1.conj())

        W = np.dot(temp, W)

    return W

def wilson_loop(vgrid, coord=0, bx=0, by=0, unitarize=True,
                        partial_unitarize=True):
    """ Calculate the Wilson loop operator starting from the grid of 
    Hamiltonian eigenstates.

    Parameters
    -----------
    vgrid : list of 3d arrays
        Grids of eigenvectors as returned by evec_grid().
    coord : integer
        Direction in which the Wilson loop is computed (0 for x, 1 for y, etc.).
    bx and by : integers
        Indices of the base point, (kx, ky), such that the eigenstates of H at 
        the base point are vgrid[j][:, bx, by]. Note that the indices 
        (bx,by)=(0,0) correspond to the base point (pi,pi) in our convention.
    unitarize : bool
        Determines whether SVD is done after the large Wilson loop is 
        calculated. 
    partial_unitarize : bool
        Determines whether the SVD procedure is performed after every step (at 
        every point of the momentum grid) of calculation of the Wilson loop.

    Returns
    -------
    W : 2d array-like
        A unitary matrix representing the Wilson loop operator.

    """
    lmaxx = vgrid[0].shape[1]
    lmaxy = vgrid[0].shape[2]
    matsize = len(vgrid)
    W = np.identity(matsize, dtype=complex)
    for n in range(lmaxx * (1 - coord) + lmaxy * coord):
        temp = 0j * np.identity(matsize, dtype=complex)
        for indv1 in range(matsize):
            for indv2 in range(matsize):
                temp[indv1, indv2] = np.dot(
                    vgrid[indv1][:, (bx + (n + 1) * (1 - coord)) % lmaxx, 
                    (by + (n + 1) * coord) % lmaxy].conj(),
                    vgrid[indv2][:, (bx + n * (1 - coord)) % lmaxx, 
                    (by + n * coord) % lmaxy])

        if partial_unitarize is True:
            u, s, v = np.linalg.svd(temp)
            temp = np.dot(u, v)

        W = np.dot(temp, W)

    if unitarize is True:
        u, s, v = np.linalg.svd(W)
        W = np.dot(u, v)

    return W

def wannier_state_grid(vgrid, coord=0, unit=False, full_space=False):
    """ Compute the Wannier states on a momentum space grid.

    Parameters
    ----------
    vgrid : list of 3d arrays
        Grids of eigenvectors as returned by evec_grid().
    coord : integer
        Determines which direction to integrate over when computing Wannier
        states. 0 is the kx direction, 1 the ky direction, etc.
    unit : bool
        If True, compute Wannier states from the unitary Wilson loop operator.
        Otherwise, use directly the projected position operator (this is 
        slightly more time efficient).
    full_space : bool
        Determines whether the grid of Wannier states spans the entire occupied
        subspace or only one Wannier sector. 

    Returns
    -------
    veclist : list of 3d arrays
        List containing the k-space grids of Wannier states.

    """

    lx = vgrid[0].shape[1]
    ly = vgrid[0].shape[2]
    vsize = vgrid[0].shape[0]

    if full_space is True: # computes the full subspace of Wannier states
        veclist = [np.zeros((vsize, lx, ly), dtype=complex) 
                        for _ in range(vsize // 2)]

    else:
        veclist = [np.zeros((vsize, lx, ly), dtype=complex) 
                        for _ in range(vsize // 4)]

    if unit is False:
        theloop = proj_pos
    else:
        theloop = wilson_loop

    for indx in range(lx):
        if lx >= ly:
            update_progress((indx+1)/lx)

        for indy in range(ly):
            if ly > lx:
                update_progress((indy+1)/ly)

            W = theloop(vgrid, coord, indx, indy)
            E, V = np.linalg.eig(W)
            E[np.where(np.abs(E) < 1e-12)] = 0
            E = np.angle(E)
            indE = E.argsort()
            for indv in range(len(veclist)):
                if unit is False:
                    veclist[indv][:, indx, indy] = V[:, indE[indv]]

                else:
                    for indv2 in range(V.shape[1]):
                        veclist[indv][:, indx, indy] += \
                            vgrid[indv2][:, indx, indy] * \
                            V[:, indE[indv]][indv2]

    for indv in range(len(veclist)):
        veclist[indv] = fix_phase(veclist[indv])

    return veclist

def plot_wannier_bands(vgrid, coord=0, mom=mom, bx=0, by=0, unit=False,
                        newfig=True):
    """ Plot Wannier bands starting from eigenvector grids.

    Parameters
    ----------
    vgrid : list of 3d arrays
        Grids of eigenvectors as returned by evec_grid().
    coord : integer
        Determines which direction to integrate over when computing Wannier
        bands. 0 is the kx direction, 1 the ky direction, etc.
    mom : 1d array-like
        Momentum vector that matches the dimensions of vgrid.
    bx and by : integers
        Index (kx,ky) of the base point at (mom[bx], mom[by]).
    unit : bool
        If unit is False, plot the bands of the Wilson loop. Otherwise, plot
        the eigenstates of the projected position operator.
    newfig : bool, optional
        Make a new figure.

    """
    En_list = []
    k_list = []
    if unit is False:
        theloop = proj_pos

    else:
        theloop = wilson_loop

    for ind, k in enumerate(mom):
        W = theloop(vgrid, coord, bx + coord * ind, by + (1 - coord) * ind)
        E, V = np.linalg.eig(W)
        E[np.where(np.abs(E) < 1e-12)] = 0
        E = np.angle(E)
        for j in range(len(E)):
            En_list.append(E[j])
            k_list.append(k)

    if newfig is True:
        py.figure()
        py.title('Wannier bands')
        py.ylim([-np.pi, np.pi])
        py.xlim([min(mom), max(mom)])

    py.scatter(k_list, En_list, linewidth='0')
    py.show()

def plot_charge_density(sys, p=p):
    """ Compute the charge density distribution of a given model.

    Parameters
    ----------
    sys : kwant.builder.FiniteSystem
        The system as as defined in models.py.
    p : SimpleNamespace class,
        A parameter space

    """

    xpos = np.diag(pos_H(sys, p, 0))
    ypos = np.diag(pos_H(sys, p, 1))
    charge = np.zeros((int(np.max(xpos)) + 1, 
                       int(np.max(ypos)) + 1), dtype=float)

    H = sys.hamiltonian_submatrix(args=[p])
    E, V = np.linalg.eigh(H)
    for indE in range(len(E) // 2):
        myvec = V[:, indE]
        for indv in range(len(myvec)):
            charge[int(xpos[indv]), int(ypos[indv])] += np.abs(myvec[indv])**2

    fig = py.figure()
    py.title('Charge density distribution')
    ax = fig.gca(projection='3d')
    xvec = np.array(range(charge.shape[0]))
    xlen = len(xvec)
    yvec = np.array(range(charge.shape[1]))
    ylen = len(yvec)
    xvec, yvec = np.meshgrid(xvec, yvec)
    ax.plot_wireframe(xvec, yvec, charge.T, linewidth=2, color='k')
    ax.plot_surface(xvec, yvec, charge.T, linewidth='0',
                        antialiased=True, color=(0.7, 0.9, 0.5, 0.5),
                        shade=False,
                        rstride=20, cstride=20)

    avgcharge = np.average(charge)
    ax.set_zlim(avgcharge - 0.51, avgcharge + 0.51)
    ax.set_zticks([avgcharge - 0.5, avgcharge, avgcharge + 0.5])
    py.show()
    ex_charge = charge - avgcharge
    print('\n')
    print('Integrated excess charge over one corner is: ' + 
        str(np.sum(ex_charge[:ex_charge.shape[0]//2, :ex_charge.shape[1]//2])))

def wannier_real_space(model, mom=mom, plot_l_states=False, 
                        plot_h_states=False):
    """ Plot the Wannier spectrum, the Wannier edge modes, and the tangential 
    edge polarization in a ribbon geometry. 

    Parameters
    -----------
    model: function
        Specify which model to use, as defined in models.py.
    mom : 1d array-like
        Momenta used in the plots.
    plot_l_states and plot_h_states : bool, optional
        Determines whether to plot the probability distributions of states with
        the lowest and highest absolute value of the eigenphase, respectively.

    Returns
    -------
    pols: 1d array-like
        Tangential polarization as a function of position in the direction 
        with open boundaries.

    Notes
    -----
    Several figures are plotted in the process:
    fig1 - corresponds to the Wannier spectrum. 
    fig2 / fig3 - Probability distributions for the pi modes and of modes 
        closest to zero eigenphase. Only plotted depending on the value of
        plot_l_states and plot_r_states.
    fig4 - Tangential edge polarization.

    """
    if model.__name__ in ['build_SSH_strip_x', 'build_manywires_strip_x']:
        momx = mom
        momy = [0,]
        coord = 0

    if model.__name__ in ['build_SSH_strip_y', 'build_manywires_strip_y']:
        momx = [0,]
        momy = mom
        coord = 1

    vgrid, pos_op = evec_grid(p, model=model, momx=momx, momy=momy,
                                    get_pos_op=True)

    wloop = wilson_loop(vgrid, coord)
    print('Plotting eigenvalues...')
    E, V = np.linalg.eig(wloop)
    E[np.where(np.abs(E) < 1e-12)] = np.abs(E[np.where(np.abs(E) < 1e-12)])
    E = np.angle(E)
    indE = E.argsort()
    Nocc = len(E) // p.L

    py.figure()
    py.xlim(-1, Nocc * p.L)
    py.ylim([-np.pi-0.1, np.pi+0.1])
    py.title('Plotting Wannier spectrum')
    py.scatter(range(len(E)), E[indE])
    py.show()

    print('Computing hybrid Wannier states')
    E /= 2 * np.pi
    wgrid = wannier_state_grid(vgrid, coord, full_space=True, unit=True)
    Norb = wgrid[0].shape[0] // p.L
    # sum Wannier states over momentum
    wsum = np.zeros((wgrid[0].shape[0], len(wgrid)), dtype=complex)
    for ind0 in range(len(wgrid)):
        for ind1 in range(wgrid[0].shape[1]):
            for ind2 in range(wgrid[0].shape[2]):
                wsum[:, ind0] += wgrid[ind0][: , ind1, ind2]

        wsum[:, ind0] /= np.linalg.norm(wsum[:, ind0])

    pols = np.zeros(int(np.max(pos_op)+1), dtype=float)
    for indv in range(wsum.shape[1]):
        myvec = wsum[:, indv]
        for ind1 in range(len(myvec)):
            pols[int(pos_op[ind1])] += E[indE[indv]] \
                                        * np.abs(myvec[ind1])**2

    if plot_h_states is True:
        py.figure()
        py.title(r'Hybrid Wannier functions for $\pi$ modes')
        sumw = np.sum([(np.abs(wsum[ind::Norb, 0])**2) for ind in range(Norb)],
                    axis=0)
        py.plot(range(wsum.shape[0]//Norb), sumw)

        sumw = np.sum([(np.abs(wsum[ind::Norb, -1])**2) for ind in range(Norb)],
                    axis=0)
        py.plot(range(wsum.shape[0]//Norb), sumw)
        py.show()

    if plot_l_states is True:
        py.figure()
        py.title(r'Hybrid Wannier functions for the lowest eigenphase modes')
        aux_ind = Nocc * p.L // 2 # modes with lowest absolute phase
        sumw = np.sum([(np.abs(wsum[ind::Norb, aux_ind])**2) 
                        for ind in range(Norb)], axis=0)
        py.plot(range(wsum.shape[0]//Norb), sumw)

        sumw = np.sum([(np.abs(wsum[ind::Norb, aux_ind-1])**2) 
                        for ind in range(Norb)], axis=0)
        py.plot(range(wsum.shape[0]//Norb), sumw)
        py.show()

    py.figure()
    py.title('Plotting tangential edge polarization')
    py.plot(range(len(pols)), pols, linewidth='0')
    py.stem(range(len(pols)), pols, bottom=np.average(pols), basefmt=" ")
    py.xlim([-0.5, len(pols)-0.5])
    py.ylim([-0.51, 0.51])
    py.show()
    print('\n')
    print ('Integrated polarization over one edge is: ', np.sum(pols[0:p.L//2]))
    return pols

def wannier_sector_polarization(wgrid, coord=0, mom=mom):
    """ Compute the polarization of all the bands in one Wannier sector.

    Parameters
    ----------
    wgrid : list of 3d arrays
        List of Wannier state grids as returned by wannier_state_grid().
    coord : integer
        Direction in which the initial Wilson loop is computed (0 for x, 
        1 for y, etc.). 
    mom : 1d array-like
        List of momenta used in the calculation.

    Returns
    -------
    pols: 1d array-like
        Topological invariants computed separately for each band.

    Notes
    -----
    In order to calculate the polarization in the x-direction for the
    model of coupled topological nanowires (manywires model), term delta
    has to be non-zero and small. This term removes discontinuities in the
    calculation of the Wannier states.
    In order to calculate the integral of the Berry curvature and consequently
    the invariants of bands we split each complex component of a Wannier state 
    into its amplitude and phase.

    """
    vsize = wgrid[0].shape[0]
    nrvecs = len(wgrid)
    lx = wgrid[0].shape[1]
    ly = wgrid[0].shape[2]

    amplist = [np.abs(wgrid[ind]) for ind in range(nrvecs)]
    philist = [np.angle(wgrid[ind]) for ind in range(nrvecs)]

    reterm = [np.zeros((vsize, lx * (1-coord) + ly * coord), dtype=float)
                    for _ in range(nrvecs)]

    allphaseder = [np.zeros((vsize, lx, ly), dtype=float)
                    for _ in range(nrvecs)]

    for indx in range(lx):
        for indy in range(ly):
            for indv in range(nrvecs):
                phaseder = \
                (philist[indv][:, (indx + coord)%lx, 
                                  (indy + (1 - coord))%ly]/2
               - philist[indv][:, (indx - coord)%lx, 
                                  (indy - (1 - coord))%ly]/2)

                allphaseder[indv][:, indx, indy] = phaseder
                # fix jumps from +Pi to -Pi
                for indp in range(len(phaseder)):
                    if phaseder[indp] > 2.5:
                        phaseder[indp] -= np.pi
                    
                    if phaseder[indp] < -2.5:
                        phaseder[indp] += np.pi

                reterm[indv][:, indx * (1 - coord) + indy * coord] += \
                amplist[indv][:, indx, indy] * amplist[indv][:, indx, indy] \
                    * phaseder

    totals = [np.sum(reterm[ind], axis=0) for ind in range(nrvecs)]
    pols = [simps(totals[ind], mom) / (4 * np.pi**2) for ind in range(nrvecs)]

    if coord == 1:
        dir_name = 'x'
        print('x direction')
    else:
        dir_name = 'y'
        print('y direction')

    print('Invariant of each band in the ', dir_name, ' direction is')
    for ind in range(nrvecs):
        print(pols[ind])

    print('Wannier sector polarization in the ', dir_name, ' direction is')
    print(np.sum(pols))

    return pols


